Deep Learning based discovery of Integrable Systems

We introduce a novel machine learning based framework for discovering integrable models. Our approach first employs a synchronized ensemble of neural networks to find high-precision numerical solution to the Yang-Baxter equation within a specified class. Then, using an auxiliary system of algebraic equations, [Q_2, Q_3] = 0, and the numerical value of the Hamiltonian obtained via deep learning as a seed, we reconstruct the entire Hamiltonian family, forming an algebraic variety. We illustrate our presentation with three- and four-dimensional spin chains of difference form with local interactions. Remarkably, all discovered Hamiltonian families form rational varieties.

==> HamiltonianExamples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    950987,      27530]
NotebookOptionsPosition[    914134,      27148]
NotebookOutlinePosition[    914532,      27164]
CellTagsIndexPosition[    914489,      27161]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Example1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "0"},
       {
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]},
       {"0", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9499911887412043`*^9, 3.949991189932415*^9}, 
   3.949992124506887*^9, {3.95046416910003*^9, 3.950464172461794*^9}, {
   3.950464246997148*^9, 3.950464255242282*^9}, {3.950464438530892*^9, 
   3.950464547426914*^9}},ExpressionUUID->"45a5a48e-c9d7-4f22-aebf-\
dd65c859b960"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Example2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "7"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "9"}], "]"}]},
       {"0", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "5"}], "]"}]}], "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "9"}], "]"}]}]},
       {"0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "6"}], "]"}], "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "5"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "9"}], "]"}]},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "5"}], "]"}]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.950013049276484*^9, 3.9500130620112867`*^9}, {
  3.950464180240254*^9, 3.950464182079818*^9}, {3.950464571831567*^9, 
  3.950464785094406*^9}},ExpressionUUID->"c6be14ff-7d5b-41ee-9d0b-\
88273b190b18"],

Cell[BoxData[
 RowBox[{"Example3", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "5"}], "]"}], "2"], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "0", "0"},
      {"0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "0", 
       RowBox[{"3", "-", 
        RowBox[{"3", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "0", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "5"}], "]"}], "2"], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "5"}], "]"}], "2"], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "0"},
      {"0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "0", 
       RowBox[{"h", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "0", 
       RowBox[{"5", "-", 
        RowBox[{"5", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "0", 
       RowBox[{"3", "-", 
        RowBox[{"3", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "4"}], "]"}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9504642053249207`*^9, 3.950464209882059*^9}, {
  3.95046491769095*^9, 
  3.950465060950954*^9}},ExpressionUUID->"100cf01b-673b-4445-be1d-\
635773ebee15"],

Cell[BoxData[
 RowBox[{"Example4", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "5"}], "]"}]}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "5"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}]}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"15", ",", "15"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", "13"}], "]"}], "0", "0", "0"},
      {"0", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "13"}], "]"}], 
         RowBox[{"h", "[", 
          RowBox[{"13", ",", "4"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "5"}], "]"}]], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "5"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "10"}], "]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"15", ",", "15"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "13"}], "]"}], 
         RowBox[{"h", "[", 
          RowBox[{"13", ",", "4"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "10"}], "]"}]], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"10", ",", "10"}], "]"}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "5"}], "]"}]}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"15", ",", "15"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"12", ",", "15"}], "]"}], "0"},
      {"0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"13", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"15", ",", "15"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"15", ",", "15"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "13"}], "]"}], 
         RowBox[{"h", "[", 
          RowBox[{"13", ",", "4"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"12", ",", "15"}], "]"}]], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"15", ",", "15"}], "]"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"10", ",", "10"}], "]"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "5"}], "]"}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.950465097264612*^9, 3.950465102247327*^9}, 
   3.950465240203866*^9, 3.9504653589427547`*^9, 3.9504656883748417`*^9, 
   3.950465727922323*^9, {3.950465779322712*^9, 3.950465838808194*^9}, {
   3.9504658707311172`*^9, 3.950465875680862*^9}, {3.950465920591721*^9, 
   3.9504659928008757`*^9}, 3.950466052668577*^9, {3.95046608667899*^9, 
   3.950466111019183*^9}, {3.950466170815357*^9, 3.950466192197791*^9}, {
   3.950466249834559*^9, 
   3.950466312537393*^9}},ExpressionUUID->"80fa9d6f-1dce-4bfb-bc03-\
f06247ccf998"],

Cell[BoxData["Appendix"], "Input",
 CellChangeTimes->{{3.950692040339113*^9, 
  3.950692042229151*^9}},ExpressionUUID->"0762303a-6f0c-47a1-a898-\
3a593ba402b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"8", ",", "8"}], "]"}]}], "0", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0", "0"},
       {"0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"h", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"8", ",", "8"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"8", ",", "8"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0"},
       {"0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"8", ",", "8"}], "]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.95078442905086*^9, 3.95078443839371*^9}, {
  3.950784703435259*^9, 3.950784810484742*^9}, {3.95078484309348*^9, 
  3.950784872759782*^9}, {3.950784912975182*^9, 
  3.9507849420246487`*^9}},ExpressionUUID->"6ea50824-0f70-4409-9cad-\
1628b6476613"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "0", "0"},
       {"0", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"8", ",", "8"}], "]"}]}], "0", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0", "0"},
       {"0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"h", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"8", ",", "8"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"8", ",", "8"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0"},
       {"0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"8", ",", "8"}], "]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.950786932783577*^9, 3.950786935648562*^9}, {
  3.950786975441504*^9, 
  3.9507869911374702`*^9}},ExpressionUUID->"c217c452-5c63-442f-8077-\
7efdaf95a513"],

Cell[BoxData[
 RowBox[{"B5B6", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"h", "[", 
              RowBox[{"2", ",", "8"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"4", ",", "7"}], "]"}], "+", 
               RowBox[{
                RowBox[{"h", "[", 
                 RowBox[{"5", ",", "9"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"h", "[", 
                    RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                  RowBox[{"h", "[", 
                   RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"2", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}], "-", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"h", "[", 
                 RowBox[{"4", ",", "7"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"h", "[", 
                 RowBox[{"5", ",", "9"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"h", "[", 
                    RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                  RowBox[{"h", "[", 
                   RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "9"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}], "-", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}], "-", 
            RowBox[{"h", "[", 
             RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]]}], "0", "0"},
      {"0", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "7"}], "]"}], "+", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "9"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}]}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}]}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}], 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}]},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.950798016175227*^9, 
  3.95079802108351*^9}},ExpressionUUID->"c2e82df4-0125-4b12-b26e-\
f93ab4a24938"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B8", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"2", "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"], 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", 
             RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]], "-", 
         RowBox[{"3", " ", 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "4"}], "]"}]}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0", "0"},
       {"0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "0", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"], 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"2", "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"h", "[", 
            RowBox[{"3", ",", "5"}], "]"}], "2"], 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"3", ",", "7"}], "]"}]}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0"},
       {"0", "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "7"}], "]"}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "0", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "4"}], "]"}]}]}], "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         RowBox[{"h", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], "0", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",ExpressionUUID->"3b089c07-\
7d94-4712-ae07-682d1b210453"],

Cell["\<\

Several hundred models with similar, and sometimes identical, vertices. This \
collection of families illustrates the dense packing of Hamiltonians. We didn\
\[CloseCurlyQuote]t analyse this data, some of models can be potentially \
subclasses of others.
\
\>", "Text",
 CellChangeTimes->{{3.950465323828553*^9, 3.950465344783938*^9}, {
   3.950465662963126*^9, 3.950465766002173*^9}, {3.9504658182526827`*^9, 
   3.950465829341096*^9}, {3.9504658849138203`*^9, 3.950465903620183*^9}, {
   3.9504660369281187`*^9, 3.950466149537273*^9}, {3.95046618000546*^9, 
   3.950466260182497*^9}, {3.950466303581518*^9, 3.9504663228735237`*^9}, {
   3.950797558428738*^9, 3.9507975853062067`*^9}, {3.950797654322526*^9, 
   3.950797709748324*^9}, {3.95079817646777*^9, 3.9507981781553392`*^9}, 
   3.950798213656884*^9, {3.950811414319059*^9, 
   3.950811456503941*^9}},ExpressionUUID->"445962b9-fd37-41b2-9201-\
e0e00ec48712"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733801668*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"14e7fd7e-c25c-4d28-b318-95fd4d280abc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733808611*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c530a9fc-dd53-4fd7-a7e4-b5a03fb1a87d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}]], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733809495*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3b4ecf6a-e76c-4f0d-8de3-474ed625cc92"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733810408*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"102e6060-77b0-40f9-8b7f-2f81c324883d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "6"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "8"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}], "-", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "6"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}]}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}]]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338157043`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9dbf339f-5c11-4410-9b2d-4409e9315592"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733830811*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5bb92f64-5823-42f0-b811-ea457dc1fb3d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733831378*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7c6fe110-18d9-4620-b283-6bbdf08f710b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733831937*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9c46a08b-3fbc-4dd1-94e7-bcde281e0be1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733832518*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c21827e2-bee8-46fb-a59a-3473b1561540"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}]], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338332167`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ca451408-8af0-455d-bcd5-7b3583624933"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}]], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733833961*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"958ea753-1f1e-4c36-b8cf-d89e10dac6a0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733834598*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"76b23345-7551-40cf-b781-6d7ecfa688af"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338351927`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b64a068e-164f-41f6-a616-561ca9112394"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733835802*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"63645950-539c-4b23-9e11-595647d98701"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733836376*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e66495b5-c2b2-437a-aa15-f4ad69f4b023"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733836987*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"952d3757-2c51-4c3f-b885-3448ddaa9db2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733844593*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3a7e8ddf-344c-473e-9b1c-25b5756ebb9a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "6"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}], "-", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "6"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}]}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}]]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733848177*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"01f34e47-599f-4b2e-816a-7637dd3628a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733848827*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b9172c01-0890-4573-9295-fc361baade01"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "6"}], "]"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], ")"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}]]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338495083`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f1df0e27-5936-4a64-a088-aabb83976b50"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}]]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733850234*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"93245d27-6edc-4d68-a99b-c8bc41f35d41"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "+", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "9"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"h", "[", 
                  RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                RowBox[{"h", "[", 
                 RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"1", ",", "7"}], "]"}], " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "9"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"h", "[", 
                 RowBox[{"4", ",", "7"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"h", "[", 
                  RowBox[{"5", ",", "9"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"h", "[", 
                    RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                   RowBox[{"h", "[", 
                    RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"2", ",", "9"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"h", "[", 
                 RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"h", "[", 
                  RowBox[{"4", ",", "7"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"h", "[", 
                  RowBox[{"5", ",", "9"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"h", "[", 
                    RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                   RowBox[{"h", "[", 
                    RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}]}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}], "2"]}]], 
      "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}]}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733851096*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4ab3d23f-e27f-4114-b852-0fb1aedc9905"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733859282*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4a17ddfd-9a4f-46f6-86a2-40e265252348"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733859769*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5e0c277e-3625-49b3-a0b4-db3c2483dafe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338658037`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9d63d256-390a-4937-ae37-5340d4b84f82"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733868018*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d0b24b4d-7029-45f2-be27-bb17c11c5432"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733868485*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e5eb89a6-08f7-4cdb-8613-d9c555c9d9d3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733868939*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3a14c9a1-30d3-4299-a6ca-3005dd787b94"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733869388*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"53a17c9d-fa89-4bd6-bb89-adb158e25e4c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733869865*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f1f0b0b0-fee2-4578-8cc6-cd9b9534d89c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733870338*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"34d933fa-4bf6-4fb6-b80d-9ff8ebc97b49"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733870804*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1971ba1d-8e7c-4e1e-8f1d-f554ec267d9d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733871269*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"86fc0ffa-dc0f-4e01-8e6a-cdbf32dcdadc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338717213`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f578692c-9ea6-49b2-88cb-57b1fc9eed2f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338721724`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"71c96545-7711-48d8-9326-27ac25e869bc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733872653*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e857b027-172a-4191-b478-9bda004208bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733873116*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"60f01310-9924-44c6-a920-16bf65c69466"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338735847`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"04776b0c-7f1d-4700-bda6-1981022372f6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}]], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733874156*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6f6e7e53-5e27-4e0a-87fc-9ecca9abed66"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733876113*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"416dfbff-2544-49ab-aa59-bd026e764c12"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733876635*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3a0cc57d-4024-4e94-ac59-033af3831f77"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733877146*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7bb52f4c-89e9-4cb3-bb14-e9943160d8a4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338776493`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"718c2779-ceb7-4315-b266-f688724af4f4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}]], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338783083`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2b18175c-2810-4586-bbd2-85066b845a13"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873387885*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d2a80456-0371-4eaf-b035-956cf488c1d7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733879332*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b4664e22-9c8d-4a61-92a3-1967b833a092"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733879862*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0145eba7-c61a-4096-8c25-8e6dedaa390a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733880376*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"705b7f20-6b07-4e6a-95eb-13a2d7b744c3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873388089*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f7d5168d-dc71-4ba4-ad90-e0873c23f2e9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733881414*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7082c7e0-94e3-47d7-be3d-919e67161427"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733881917*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d93a2136-5446-48eb-845d-8424defb1c73"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733882427*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d20e0b6b-9ffa-4cba-ac6a-cc0bd2d7bd78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338829193`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7a4ba723-6e2b-4a4c-9cd5-e57f07ad4aad"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733883416*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"040487f2-73e0-4941-8c11-d3271f890e23"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733883922*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"99c0972b-55ea-438b-ba46-afad251f9ed4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733884437*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"71306c7f-be77-42a9-a866-d81051eb2184"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733884967*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5f8c4ef7-3d41-4719-92e6-80785e8f2ca9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733885515*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"cff4cf0f-37a6-420a-99ba-fe76c553039a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733895453*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"44182a2f-53ff-4954-8a16-bca602fc6bbe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887338981524`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"711a45e5-a17d-49a3-b75d-f9f99226f7bb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}]]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339004707`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"af822db1-0f19-4a58-9511-b683ae6b5401"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}]]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339011087`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1e54bdd6-de3a-4bee-bdce-e0ffada13b09"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"1", ",", "7"}], "]"}], " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "+", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "9"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"h", "[", 
                  RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                RowBox[{"h", "[", 
                 RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"4", ",", "7"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "9"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"h", "[", 
                  RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                RowBox[{"h", "[", 
                 RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}]}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}], "2"]}]], 
      "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733901823*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7a0d4ad0-fec4-4b4a-8dd7-049f5b984715"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339024487`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a7357e50-18b1-4ee2-8512-8e997be8103a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], "+", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}], "-", 
            RowBox[{"h", "[", 
             RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "+", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "9"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"h", "[", 
                  RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                RowBox[{"h", "[", 
                 RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}]]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733903034*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"442e7ba8-5720-481b-aa7e-4d186b230205"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873390364*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"10ce1e47-d8a0-4b21-8b09-570d150d2c1e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "8"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"4", ",", "7"}], "]"}], "+", 
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"5", ",", "9"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"h", "[", 
                   RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"h", "[", 
                  RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}], "-", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"h", "[", 
                RowBox[{"4", ",", "7"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"5", ",", "9"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"h", "[", 
                   RowBox[{"7", ",", "7"}], "]"}]}], "+", 
                 RowBox[{"h", "[", 
                  RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}], "-", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}]}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733904367*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"17c24db1-6613-4961-8ba1-5687bd8d0214"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733905013*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5d403237-6273-4fb2-aa78-b0b4afe60ba4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733912903*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d369e577-af6c-408d-94c4-09abbf8f8d35"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873392105*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"11e6e831-dec5-4b22-b6a8-7523e8b9b5b7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733921516*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"70a2c3a0-d927-49f1-b79b-2629fd8f46c0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873392461*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d213f8b0-17eb-4bb0-80b8-af28959b4a09"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733925067*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"99cf5258-270c-46ac-a681-c643bb9059ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733925523*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a97b1781-0008-475b-b230-f808ec086941"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733926002*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"205d5820-5a93-49f4-bc73-fb6dda09af5d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733926483*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4d2e8305-2893-428c-9058-99a7236cb7ab"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733926968*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d34270cb-5534-4269-b13d-38bc06c02ba9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339274473`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6de3674d-d6ad-4d18-9802-4f1dcbf1cdd5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339279203`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9b99fb27-f627-4d3d-8d18-0ade202e2459"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733928384*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9cf2a28c-5ccf-4a9f-829f-e62f0d0e5639"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733928845*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"53c34af8-64a6-4ec9-b535-35db2a7ebd55"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339293127`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e516db0c-82c7-4211-9443-3a7550793a50"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339297667`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"771c211d-ab01-4db5-b2ae-599d65dc3a62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733930256*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"71385a62-efa7-417e-86ff-cd7365b294ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733930738*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f8accb60-7572-475f-81dd-da6263e3170a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339312162`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"05ff5c7e-41d5-4bd8-8b27-4c9da3b5616b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339316998`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8b92c380-ce45-4b75-91b8-7726e5b00bdd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733932169*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"eb3c910e-4dbd-4170-8012-35cffd9ada7b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733932644*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"83863844-b3e6-4bc0-bc64-14587dd9201e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339331303`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"069bc912-551a-4900-a04b-5ab1f0b1f57f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}]}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339336843`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"27de0c8e-5602-4d86-a725-52ff7be25b07"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"1", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "6"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"2", ",", "8"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733934301*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"014392db-077a-4c8e-b1d9-3ab168cabee1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733934813*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f6ebd596-45a0-48b1-9a76-9ac238898ff1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733935268*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3109629f-2116-406a-8c4e-ba46cd1b24cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339357433`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"204538f3-b54f-4ee3-b829-226cdf97baad"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733936225*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d8e3245e-fad8-4d76-92cf-14253d838268"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733936707*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"da272aa6-ea9e-468a-b739-a7b1bc7140c1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339371843`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6a6093ba-eea8-4ed6-84f5-804fe1f119d3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339376593`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"503adeb7-54eb-4edc-9dac-4722b28ac2a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"h", "[", 
               RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"4", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}]], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873393823*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"48680b9f-1ac9-4562-801a-60d4a1cc4057"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733938758*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"fbb59a42-e099-41c5-97ed-efee0d2c8659"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733939237*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4c1f2ebb-fcba-4bae-9398-19f8c13e5c7e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733939769*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"43d78555-0c94-4d5b-87c0-b8c2f602b0ef"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733940295*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"18eedc78-3ebd-480f-a7ce-2800bc3d4ac5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339408216`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f603a092-e359-47a2-a9eb-100e72cb51a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873394355*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c29911de-2616-4ef3-9c4b-2c4a18efdbac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733944482*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"48fbc90d-2bb4-47f8-96e1-4710632de1f4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733944929*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f2a75af4-ae38-4f50-b776-ad2d9ee0d4cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339453897`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2ce19554-ee6b-422c-8713-df101630f681"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339458857`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9507eb2f-0500-4176-859c-2d5fc2f30f76"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733946458*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e26146da-17df-444b-93ad-78e26ee1498f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733947029*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1707ed72-11a6-4248-a1d9-9cad53ee05f9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733947591*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a3d0fa0f-dca3-48dd-96e4-6b7b680d6715"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733948127*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"15075819-3c5c-4271-af25-2059c33913a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339486523`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"76e2d754-e064-478b-a40e-070d2031378a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733949147*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"efcf54df-d5f6-4325-a718-b511321d289f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733949644*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"495c1dc7-b491-4f70-94f0-f256e40c8fa3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733950192*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"dc05e7f2-a694-49f5-8d61-e03ec43cced7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339507227`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"777fd472-69f3-451f-831e-8e7727b1e927"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733951248*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b1f30bf9-de08-4eb7-9083-e37b85cf23ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733951775*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f128cb8a-2d51-4165-bf27-f4553d421337"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733952281*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9b3a3351-5076-4c38-8c00-4137c448595c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733952816*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9e3034ea-2e09-46fd-b299-5d876df9b31a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733953332*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4af2b1ac-faae-441c-a52e-fdf4ba19e3ec"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733953844*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"249acab6-22b2-4411-b478-a14a5a6a47c8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733954378*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"fcd0a719-2cb1-4c3f-8f2f-8c9e636a43d1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339548807`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"46330052-cec4-4222-bb5d-d2d5ef3b4d3a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733955351*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a8a85ea4-ba07-4f38-94e4-b5a616bbcb6c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733955831*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"280367d6-0920-4114-a789-d11c7df8980b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733961237*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"71b49fef-29c0-4499-9a31-caf88e37aac4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873396817*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a6f4f963-e711-4fa1-bb02-0d5c85f23aa5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733968646*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8aaa370b-1149-4453-8099-84d40166352f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}]}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}]}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339724493`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"780e3724-8674-4a90-b642-5aeb83bd55e6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}]]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733973013*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"439aea37-6073-4660-adeb-0fc92465bc03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733973542*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"09c545d1-7218-493c-b7f0-8e7395278a9f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"h", "[", 
                RowBox[{"7", ",", "7"}], "]"}]}], "+", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"h", "[", 
             RowBox[{"4", ",", "7"}], "]"}], "+", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"5", ",", "9"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"h", "[", 
                 RowBox[{"7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"h", "[", 
                RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}], "2"]}]]}],
       "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "7"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733974167*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a8349195-d30b-468c-a0cd-0a7ae7b23b5b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733974731*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f2ba9bb5-84fa-4943-b09b-cfa1814bc9ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733975216*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6f76e459-0f4f-4b5d-897e-1e7f7b36b4f3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], "+", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "9"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}], "-", 
            RowBox[{"h", "[", 
             RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339757433`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5f2920ae-e667-4cd6-97ab-c3d3a0ea0172"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}]}]]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339762907`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8718e4f8-ac9e-48ea-a118-2e374dffa02f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}]}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "9"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}], "-", 
              RowBox[{"h", "[", 
               RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339769077`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4ab11b0b-e071-4a87-ab1e-191f20a088e4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733981573*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5be63d2e-07c7-4a6d-888a-b71660d1cc54"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733982061*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e4fdd51b-107f-4b10-a7f6-1442b26f7733"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733987611*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f7a0aab0-6af4-46a5-958b-87759098824d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339899197`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4f327563-e480-4eb5-a43a-4a0b5fb8a31d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339903803`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f57354c6-14f5-45c1-94e3-162e403c100d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733990864*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d177f470-acee-4496-84b7-5fed701dde21"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339913597`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b975976b-c069-43a8-99e7-2b89d818b1f1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733991856*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6c8e83fc-a25b-4ef4-a30a-fd1499f6d068"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733992342*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d001f01d-82aa-4d8f-be7d-90d0bd650ea2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873399282*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f4a6ec78-6dd6-4a31-93b0-c912f31761c1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733993299*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"afd25666-df46-4f6c-afb6-5b13535a8943"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733993779*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"cfadd032-1fe4-4468-bd61-1200da0f4820"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733994259*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0c7a5ab1-5ba8-4bd6-92f0-8d447a0edf69"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733994739*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"89b39195-935e-4178-9c78-afc3db5c1600"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733995208*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f0cb40dd-8dc7-4f4d-9f9e-99ad5d384bbf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733995702*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"597a7674-2f27-41fd-893e-ef69af137ca0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873399618*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1311e415-fb91-4a6b-8868-2cab3ce27f78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733996648*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"43c7eb8b-3b4a-4eaa-b683-8aa5311fac86"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733997128*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"eefed971-254a-45b4-b794-b0f67e1ea409"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "7"}], "]"}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"5", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"h", "[", 
               RowBox[{"7", ",", "7"}], "]"}]}], "+", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339976387`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4cf3de30-ab1c-42fc-b2ed-53235b9f03b0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733998164*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6796159f-be22-4ec8-ac64-a8aaa9abd155"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887339986467`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"31b9f7dd-59dd-48cf-97b0-285a531befdf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"1", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733999165*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e87bfca9-c743-47b6-95d3-2867e6d00a4e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788733999688*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0acd34a0-0b94-4484-9635-9d20905987b9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}]], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340002327`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f03af0cd-fa29-4b94-bdb5-2e50e83411a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734000749*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7d11efcd-ea4b-4595-a730-153b8ecc34da"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734001219*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6c3c0f7b-fbf9-4571-992e-7595d0903d8d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734001706*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b2159d58-92fe-46c5-bc14-2aa4584a5d26"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734002195*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ae3b14e1-422d-4322-9b44-b7002e73ab51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734002675*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d26c3f26-78e6-438b-a6f9-70984bf308cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734003162*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"fc7b1a70-6662-4c6f-aaee-7b5919901f7c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734003662*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7e458e5f-64c8-4cb9-9e1c-67bbd242bd30"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734004159*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"557e4778-184f-4be8-b686-6a0d64d3eb8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340048027`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"205fdd54-1266-4a89-9328-4813544fdd72"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873400533*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2bd0a16d-adb8-417a-a8ec-aa4ea29b0f36"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340058107`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"960f3a3d-a53f-4fc9-b544-7b7810966a04"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734006287*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4c6a38a5-a462-4c45-8d07-2a67157a2194"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734006765*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d3c0d3c8-b5ef-4862-878c-cdd653ca3789"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734007711*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ca50d114-f69c-421c-b011-811739b9b9c2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340081778`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0ad14b96-75b4-4ef1-9f45-7c9ebc159c2a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340086403`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"07f1124e-5dce-4283-bba0-38e93f4c618b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340091143`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"89768690-a09d-4134-aa1e-acd035d4c870"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340095787`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"dc462391-1954-4b3c-a2dc-11b3a8409acd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340100327`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"929aa09b-40d1-46e0-82ef-210369142dbc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734010477*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"593c1284-21df-4b53-98c0-bd930513951d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734010941*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f353dc3f-e9d2-4b08-b503-f76d1e225642"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734011455*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f326896a-a791-4cb7-bea8-1140699febe8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734011984*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"011ab3c6-6250-46ed-92b6-ab66d4ae7490"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340125113`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e1926e67-2545-4633-832a-2e25a8882a75"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734013014*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9acb9631-2031-4f60-890c-7b7298e8ef57"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734013493*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3463f00a-5df1-409c-8ce3-22eb25375d9b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340140047`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4c4dcf15-30e1-47b3-83ad-4e06a6fafca3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"h", "[", 
             RowBox[{"5", ",", "8"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734014556*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6d026256-b3bc-4d8b-b053-ad81ab00a018"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734015093*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"359daee9-ead5-4f8f-944a-e3079fa13a27"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734015603*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6938347d-2b65-42e8-b9c0-6cd0d666ca78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734016139*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c6843ac6-cbf0-4800-aa76-04dd49f5ffd5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734016666*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9cd1159b-5f13-4c44-8592-518f527aab03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"2", ",", "6"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "8"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"2", ",", "9"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"7", ",", "7"}], "]"}], "-", 
             RowBox[{"h", "[", 
              RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h", "[", 
             RowBox[{"7", ",", "7"}], "]"}]}], "+", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}]], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734017214*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"dc216b9e-ca29-48ac-8d3c-3c907016c2b7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340177393`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"63acd3cb-d097-4899-a07f-b9a7aa8f4caa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734018227*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e4bc6a83-a72c-41ad-a0cf-c41aee11f961"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734018742*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d88034b2-abd5-4f18-9946-2a30881ce303"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340230227`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c5d1d650-75cb-4024-80c3-49b79c8a4976"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734025434*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3e91250e-7ddd-4ae4-bcad-20c4d302e4cd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340263557`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1aae6800-f0fb-4fb8-b0fc-2555fa0839c4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734026803*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b3cffe29-22ff-40fb-80d3-71cfe2af7cc2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734027265*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"aabdfb51-367c-468b-b3cf-a775244523c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734027738*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0bc6fa96-aa3e-47e4-92b2-c22944d7145d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340282183`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"86d24c2c-8312-4595-a786-94e3e1d7eba3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340286818`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6e7b48e7-973c-4340-844e-b843222d5759"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734029132*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"636eac31-8c1c-4fa7-bd27-f03aa929c6a0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734029614*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8583cbde-022d-49b0-bd5b-a149fc164cdf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734030073*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"dcbab87d-a88a-47d8-a42c-34b31e24df94"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", "4"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734030525*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e1918eb9-d43e-4953-b7b9-62fa1c0a13c3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734030991*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f28a9517-0c03-4bce-9da6-bcf3c9e65491"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"4", ",", "4"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340314407`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8660b7a8-3e9c-4e82-aa25-7a0dbfcc9aa1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873403191*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b6589651-382a-44ea-b678-106e8c92003c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340323772`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7fb059fe-e5c2-4e08-92e6-82216ddc2e7f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340328827`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2d89e151-1201-4469-8b30-6b5d862b82cd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340333843`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"dfe2edf8-7a90-4b51-8ac6-22b47fffa4ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734033882*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a03772d1-391c-4542-ad56-2addc1c77f24"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734034371*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e7fa2622-ea76-4a82-8868-bb9a918af89f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734034902*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e0dcde80-3208-499d-a409-10dbfde5baf9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734035446*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"aced3d84-c86b-4dc6-932c-accdeedf5498"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734035986*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"37bddf78-e24a-49bc-a321-92962b86526a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734036491*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a42a34aa-0ffc-481c-842d-7f29b968adb9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340369787`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"507a23af-d1bf-4180-bf1c-03d4f408ca4e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734037485*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"769e766c-5421-44c2-a0f0-c6fc18ffb260"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340380497`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"85dc88fb-7b98-497b-9f66-030fab2b18e8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873403858*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"eaa2fcfa-ce38-4a3c-94d7-a4120fbb202e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734039093*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"22196e72-1042-43ea-926c-286fc9ebc9a1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734044002*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"40e82577-6cca-4a4f-bb0c-4964d880377c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734047868*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"98402e61-c58f-4da8-b36f-e52281b317aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734050357*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"18202f23-bf0e-4c25-98ab-af19351a229e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340509033`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c0c3d6e2-a269-4e4a-9d0d-0939e69a4250"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734051474*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ad640484-205e-45e8-8716-84688659edce"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734052058*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"814c4f89-4711-4b7d-a053-dcecad722ce2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873405912*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"24114a54-dd12-49fd-b8f3-7c72bc4beb69"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340596247`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5a874d1a-ed3d-4236-8a56-94fc094fc54a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734060133*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"bdada661-ce66-4d7d-b5ab-e2abab3ed62a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734060635*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8f0cda8c-7d00-4dae-8903-99ea01259a16"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734061144*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"72e0ea9e-f196-4ea9-a38d-2d13ed68e2c8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734061638*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"eca6b11d-2fdc-46bf-9dae-15675fdb1cfa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734062127*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f794f907-ff19-4534-914c-3c786756b8bc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340626373`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"172897cc-6f34-4008-8362-47cda36bd067"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "2"], 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"5", ",", "9"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"7", ",", "7"}], "]"}], "-", 
           RowBox[{"h", "[", 
            RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340631723`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"946f29a7-e4e2-47a8-9e7b-f1930ae3defe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340637083`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"68d204ee-79f3-4288-a2b0-3f9e773aa5f4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734064229*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6b3aee67-72ef-4ceb-8c4e-dc7e88811c47"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"5", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340647707`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"85f7f49a-9f0b-429d-b2ac-66dfa220bb52"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340652847`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0209fe47-af4d-4540-97ff-7b412802f30c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734065771*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"af1fa44c-0421-4ea7-a7e4-f88381880a67"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340662603`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"21882029-d46a-4b20-b6e1-f3e53ae1c637"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340667753`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"14a1b34f-3984-4fe6-9498-2369427c4211"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734067267*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6f8936a0-f67b-466e-afe9-abd914b9af40"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340677433`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"021b2785-a098-4cbb-b2b8-1ac6d2cf3a7f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734068226*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ab00465a-748a-48f9-9494-86a24b2435b2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340687027`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e91680fa-9492-445c-a330-fde4550ac115"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734069187*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"057cd277-42e7-4780-a4b1-a67d818c701b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734069675*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d89696c8-bff2-4469-a37d-d38244955de3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734070163*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3ca59071-0637-4d44-b26d-4efa294e63fc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734070671*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"686bf4df-5a8c-4731-8c44-1af45f7af020"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340725737`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"dfb35511-d6bf-41a9-bec9-fef7c861c382"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734073037*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d5561504-f070-4dfb-ae9e-a64ab2aa9412"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734073514*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"560fb79a-9140-4e26-bd1b-8b50db54c708"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734073987*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8252d2a0-6dd0-45e7-8c05-7b7398436bfc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340744667`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"25e42884-d06e-4ed7-9a95-0d4c63724259"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340749598`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"63745d58-db0f-4422-bf0b-cadba73d26a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734075452*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"bc7941e0-d6f2-4f72-bcc5-7f07de4e9dc6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873407596*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3a91134c-ffbe-4d57-ba83-fec44a760bee"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734076508*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6b60dfd0-8a68-4e65-a85c-95a41a674d78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734077093*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"26c1d63c-3eb4-47ba-9da7-a6bc484de847"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734077639*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1ac2c41d-5625-4fff-8920-39627354cb27"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734078206*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f82bcdec-c50a-45b2-b881-3bddcbe812f6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734078784*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"296e61b1-e649-4afb-b8f1-efca22530902"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734079323*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"08cf2d8c-f00d-4fdf-99e2-4f346ed7e30d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734079845*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"71de37d5-93e5-40fc-801b-e2195e925889"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873408041*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"daad6c64-928a-4713-8d07-abb93f7b494d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734080962*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c69cac4a-7754-4e8e-aeed-b25de074a5aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734081502*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7f72c70d-aa18-4b43-9a6f-b1e5125c3ad5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734082049*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3febb31d-5efb-456f-ad28-790263b30382"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734082634*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"76ca2228-b6ff-4988-9eaf-09e05a8dc406"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340831633`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6bb027aa-8c10-45d6-bf56-0d25b939501e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734083661*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"de8dcc13-7144-4be2-bb60-791114cda2dd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734084169*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"de9f3904-351d-478a-9ef5-efa75b0fb333"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873408469*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6da5528f-13d5-4663-bda6-6d7c789b5f3c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340905323`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6dfa220a-2f26-4c26-b7ec-d8d07fa1d66c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734091483*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b9ecb18c-57ff-467d-b196-d2bfc3623521"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734091971*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"faa2fa79-923f-4adc-8f74-d64391e00212"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873409247*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7a75db5b-1dc6-48ce-aff7-e6ab025230dd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734092944*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a3ec718c-22c8-43d2-97da-df3a53af3a35"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734093451*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a818a0b6-33fa-40e4-97dd-73b957a0002b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734093946*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"01b7194e-810b-4839-ba80-d5a32ca0b698"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873409443*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e18dfb75-28c3-445e-b77b-4d4137f24cdb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734094915*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"e9579ec4-a2d0-4645-982f-9f153b974d14"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734095402*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"96b19fb2-e157-45d9-af48-4be82b5f4d5c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734095891*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"85f6070d-51a1-4055-8e5f-1ae95cb71e34"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734096388*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a6db05d7-ce72-44b1-979b-b666a77ec1d3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "4"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734096889*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"1bc06877-3d86-48cc-90b2-8e135944df91"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "8"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"4", ",", "4"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340974207`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"32b9ff3e-f4a3-4ad0-9251-b950cae1d710"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734097941*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3f9e6ea4-72e9-4f31-bbe5-c9fa4ce0a35e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734098453*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c879beb8-58e0-4352-b6b2-d101085a847e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873409895*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"812f7e87-0b16-4d3b-9127-a30c80328b0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887340994463`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"990ddaa4-c345-42c2-8934-43d7db5061cb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734099926*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a296e771-bd63-424c-af1f-3f4cd4cd38b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734100408*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"a2d967f7-8eee-4680-82c8-ee40c9aaaefc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734100875*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"84bb425e-c198-444a-96ae-1f4e7406393a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734101365*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0bfcfc72-9162-42b6-a2cd-6605f76db9ce"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734101873*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4666b163-b030-414d-a1a6-db7f36ebdecf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734102353*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"017d38f0-f15a-46e7-b88c-9281f5404045"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873410282*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3c4f011c-92d7-47a0-92cf-20ee54c2ee0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873410331*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6709ca9d-bd43-440d-98b1-21a077434c7f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734103804*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"bd39b862-1597-4e08-8b62-8e735d48d2f5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734104357*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f3dc8bd6-9c9f-4484-a8ab-cbd1096a1c09"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873410487*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"99c36700-55d5-4ef0-bd0b-f5b0ab9c7f9e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734105372*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"29d6105b-3106-46f4-a0aa-6e8ec49a786e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734105921*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"866d6e41-1845-4a7c-85c7-c3b4acad6a1a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734108781*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b4a2f191-497b-4a78-afaa-d47d942b685e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734110235*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7c7a98fc-6053-46c2-9eae-ff8cbba71ce5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734110723*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6175e687-3c2c-4431-a685-7949357e319b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734111215*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"43603ca4-f0fb-429a-9f6f-7e66c031f189"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734111724*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"565e723d-5244-4221-a823-94b85d26a293"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341122293`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"edcc6286-5d8e-415d-8452-2ec7037db2e8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734112728*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6bc6a22e-85e3-4357-bf29-8a53d7604225"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341132307`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"641b698f-a476-4fdb-a287-de67ae484b1c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "8"}], "]"}]}], "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734114208*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"32aa8309-ce41-4f3e-b534-06efdc7805c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734114686*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b2cb22a5-fd4d-458e-a1a7-6247808258e3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"7", ",", "7"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734115168*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"97eb13b1-d6ee-4d23-917e-3e31ec503b1a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341156607`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ba6d745a-b245-4969-881a-63703e32b382"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"6", ",", "6"}], "]"}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734116138*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8a66e2a1-9de1-4a2c-a6ec-a85471b7351b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341166067`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"b1442f55-a858-4f52-a068-b34d31db6d9f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734117075*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5db9d5ce-5491-405b-ad22-24502f1b6103"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734117548*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"3804767f-d952-4020-bb1f-6eb54dac736e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"5", ",", "9"}], "]"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341180143`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"c8e05f63-e5c5-4ecc-99ab-db2494a0d40d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873411856*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"677e06f5-c8a3-4547-8027-3ca6b33d34d5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734119066*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d55763de-9ab6-4a02-9be5-bebc90e02dea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341195583`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"19c1ea37-f55c-4747-9a8e-c182a1dfe238"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734120096*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ac4c7054-262e-4146-8059-680f2973bdd1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734120648*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"cf4cfe96-9b96-4ee6-af6c-de05bd1a2463"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873412121*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"fd8dee38-5569-436a-b578-6288c0a71598"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734121728*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"ac6a8141-e19d-43aa-8777-3edc12abf06d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734122221*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"054b29ea-730c-4e84-8d8c-ac83d4849ea0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341227493`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4f67152d-7da8-42ae-8622-d2e1f77d3f82"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "9"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873412329*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"25576c63-a841-4fd8-8587-cea5b4bdc3a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"7", ",", "7"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"7", ",", "7"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"9", ",", "9"}], "]"}]}]}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"7", ",", "7"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734123857*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"4910c61b-5169-41e3-8ba7-bc52ba28ed09"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"6", ",", "6"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734124378*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"7f59b832-e1a5-4801-ad9b-0167ee202d46"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"6", ",", "6"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734124888*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"5146e777-c341-490c-acac-c87964e64abc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341306868`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0de19682-3cf3-4249-8392-d6739aa0f3b3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734131192*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0746de95-89de-4557-945d-c6dddd3a629f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734131694*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"f26a0b39-2e06-4893-acd4-421b8d13fd8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734132195*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6add0455-c9cf-4770-9d94-3779246687c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"2", ",", "9"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"4", ",", "4"}], "]"}], "-", 
         RowBox[{"h", "[", 
          RowBox[{"9", ",", "9"}], "]"}]}], ")"}]}], "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734132696*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"39249d26-1808-4719-bc76-325a386719f4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873413367*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"27d228f7-9c82-4087-a8fe-9aa1942ba29d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.9507887341345997`*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"09de3a13-fd65-4020-a325-a66f2e64202a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"h", "[", 
        RowBox[{"9", ",", "9"}], "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734135064*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2e4d0aa5-2cd0-4152-a4af-a19bdc3c0c3a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.95078873413553*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"00ed4ab2-3365-4e61-a19b-cf91c53bb0a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734135991*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6220a398-6e1e-4c4b-a4ff-91ed1a064946"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"2", ",", "9"}], "]"}]},
     {"0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"h", "[", 
       RowBox[{"9", ",", "9"}], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.95078871866581*^9, 3.950788734136456*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"6b745c82-9cc0-4512-8cdb-c2085a6e4caa"]
}, Open  ]]
},
WindowSize->{1559, 768},
WindowMargins->{{82, Automatic}, {Automatic, 90}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3a1482d3-2a95-42cf-83d3-5bb8ddf74fbd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3162, 89, 173, "Input",ExpressionUUID->"45a5a48e-c9d7-4f22-aebf-dd65c859b960"],
Cell[3723, 111, 2881, 78, 173, "Input",ExpressionUUID->"c6be14ff-7d5b-41ee-9d0b-88273b190b18"],
Cell[6607, 191, 4179, 122, 269, "Input",ExpressionUUID->"100cf01b-673b-4445-be1d-635773ebee15"],
Cell[10789, 315, 6968, 185, 331, "Input",ExpressionUUID->"80fa9d6f-1dce-4bfb-bc03-f06247ccf998"],
Cell[17760, 502, 160, 3, 30, "Input",ExpressionUUID->"0762303a-6f0c-47a1-a898-3a593ba402b9"],
Cell[17923, 507, 3237, 91, 173, "Input",ExpressionUUID->"6ea50824-0f70-4409-9cad-1628b6476613"],
Cell[21163, 600, 3269, 94, 173, "Input",ExpressionUUID->"c217c452-5c63-442f-8077-7efdaf95a513"],
Cell[24435, 696, 6876, 196, 195, "Input",ExpressionUUID->"c2e82df4-0125-4b12-b26e-f93ab4a24938"],
Cell[31314, 894, 3791, 108, 227, "Input",ExpressionUUID->"3b089c07-7d94-4712-ae07-682d1b210453"],
Cell[35108, 1004, 927, 17, 81, "Text",ExpressionUUID->"445962b9-fd37-41b2-9201-e0e00ec48712"],
Cell[CellGroupData[{
Cell[36060, 1025, 2166, 62, 158, "Print",ExpressionUUID->"14e7fd7e-c25c-4d28-b318-95fd4d280abc"],
Cell[38229, 1089, 2338, 68, 158, "Print",ExpressionUUID->"c530a9fc-dd53-4fd7-a7e4-b5a03fb1a87d"],
Cell[40570, 1159, 4531, 134, 180, "Print",ExpressionUUID->"3b4ecf6a-e76c-4f0d-8de3-474ed625cc92"],
Cell[45104, 1295, 2861, 85, 158, "Print",ExpressionUUID->"102e6060-77b0-40f9-8b7f-2f81c324883d"],
Cell[47968, 1382, 5918, 176, 204, "Print",ExpressionUUID->"9dbf339f-5c11-4410-9b2d-4409e9315592"],
Cell[53889, 1560, 2278, 66, 158, "Print",ExpressionUUID->"5bb92f64-5823-42f0-b811-ea457dc1fb3d"],
Cell[56170, 1628, 2420, 71, 158, "Print",ExpressionUUID->"7c6fe110-18d9-4620-b283-6bbdf08f710b"],
Cell[58593, 1701, 2278, 66, 158, "Print",ExpressionUUID->"9c46a08b-3fbc-4dd1-94e7-bcde281e0be1"],
Cell[60874, 1769, 2801, 83, 158, "Print",ExpressionUUID->"c21827e2-bee8-46fb-a59a-3473b1561540"],
Cell[63678, 1854, 4473, 132, 180, "Print",ExpressionUUID->"ca451408-8af0-455d-bcd5-7b3583624933"],
Cell[68154, 1988, 4471, 132, 180, "Print",ExpressionUUID->"958ea753-1f1e-4c36-b8cf-d89e10dac6a0"],
Cell[72628, 2122, 2801, 83, 158, "Print",ExpressionUUID->"76b23345-7551-40cf-b781-6d7ecfa688af"],
Cell[75432, 2207, 2803, 83, 158, "Print",ExpressionUUID->"b64a068e-164f-41f6-a616-561ca9112394"],
Cell[78238, 2292, 2801, 83, 158, "Print",ExpressionUUID->"63645950-539c-4b23-9e11-595647d98701"],
Cell[81042, 2377, 2801, 83, 158, "Print",ExpressionUUID->"e66495b5-c2b2-437a-aa15-f4ad69f4b023"],
Cell[83846, 2462, 3304, 97, 170, "Print",ExpressionUUID->"952d3757-2c51-4c3f-b885-3448ddaa9db2"],
Cell[87153, 2561, 2309, 67, 158, "Print",ExpressionUUID->"3a7e8ddf-344c-473e-9b1c-25b5756ebb9a"],
Cell[89465, 2630, 4939, 146, 192, "Print",ExpressionUUID->"01f34e47-599f-4b2e-816a-7637dd3628a8"],
Cell[94407, 2778, 3252, 97, 174, "Print",ExpressionUUID->"b9172c01-0890-4573-9295-fc361baade01"],
Cell[97662, 2877, 4846, 145, 204, "Print",ExpressionUUID->"f1df0e27-5936-4a64-a088-aabb83976b50"],
Cell[102511, 3024, 5331, 159, 204, "Print",ExpressionUUID->"93245d27-6edc-4d68-a99b-c8bc41f35d41"],
Cell[107845, 3185, 7807, 225, 182, "Print",ExpressionUUID->"4ab3d23f-e27f-4114-b852-0fb1aedc9905"],
Cell[115655, 3412, 2309, 67, 158, "Print",ExpressionUUID->"4a17ddfd-9a4f-46f6-86a2-40e265252348"],
Cell[117967, 3481, 2309, 67, 158, "Print",ExpressionUUID->"5e0c277e-3625-49b3-a0b4-db3c2483dafe"],
Cell[120279, 3550, 2169, 62, 158, "Print",ExpressionUUID->"9d63d256-390a-4937-ae37-5340d4b84f82"],
Cell[122451, 3614, 2218, 64, 158, "Print",ExpressionUUID->"d0b24b4d-7029-45f2-be27-bb17c11c5432"],
Cell[124672, 3680, 2278, 66, 158, "Print",ExpressionUUID->"e5eb89a6-08f7-4cdb-8613-d9c555c9d9d3"],
Cell[126953, 3748, 2218, 64, 158, "Print",ExpressionUUID->"3a14c9a1-30d3-4299-a6ca-3005dd787b94"],
Cell[129174, 3814, 2218, 64, 158, "Print",ExpressionUUID->"53a17c9d-fa89-4bd6-bb89-adb158e25e4c"],
Cell[131395, 3880, 2541, 75, 158, "Print",ExpressionUUID->"f1f0b0b0-fee2-4578-8cc6-cd9b9534d89c"],
Cell[133939, 3957, 2360, 69, 158, "Print",ExpressionUUID->"34d933fa-4bf6-4fb6-b80d-9ff8ebc97b49"],
Cell[136302, 4028, 2360, 69, 158, "Print",ExpressionUUID->"1971ba1d-8e7c-4e1e-8f1d-f554ec267d9d"],
Cell[138665, 4099, 2360, 69, 158, "Print",ExpressionUUID->"86fc0ffa-dc0f-4e01-8e6a-cdbf32dcdadc"],
Cell[141028, 4170, 2220, 64, 158, "Print",ExpressionUUID->"f578692c-9ea6-49b2-88cb-57b1fc9eed2f"],
Cell[143251, 4236, 2220, 64, 158, "Print",ExpressionUUID->"71c96545-7711-48d8-9326-27ac25e869bc"],
Cell[145474, 4302, 2218, 64, 158, "Print",ExpressionUUID->"e857b027-172a-4191-b478-9bda004208bd"],
Cell[147695, 4368, 2218, 64, 158, "Print",ExpressionUUID->"60f01310-9924-44c6-a920-16bf65c69466"],
Cell[149916, 4434, 2220, 64, 158, "Print",ExpressionUUID->"04776b0c-7f1d-4700-bda6-1981022372f6"],
Cell[152139, 4500, 4471, 132, 180, "Print",ExpressionUUID->"6f6e7e53-5e27-4e0a-87fc-9ecca9abed66"],
Cell[156613, 4634, 3046, 91, 158, "Print",ExpressionUUID->"416dfbff-2544-49ab-aa59-bd026e764c12"],
Cell[159662, 4727, 2741, 81, 158, "Print",ExpressionUUID->"3a0cc57d-4024-4e94-ac59-033af3831f77"],
Cell[162406, 4810, 2741, 81, 158, "Print",ExpressionUUID->"7bb52f4c-89e9-4cb3-bb14-e9943160d8a4"],
Cell[165150, 4893, 2743, 81, 158, "Print",ExpressionUUID->"718c2779-ceb7-4315-b266-f688724af4f4"],
Cell[167896, 4976, 4413, 130, 180, "Print",ExpressionUUID->"2b18175c-2810-4586-bbd2-85066b845a13"],
Cell[172312, 5108, 2157, 62, 158, "Print",ExpressionUUID->"d2a80456-0371-4eaf-b035-956cf488c1d7"],
Cell[174472, 5172, 2583, 76, 158, "Print",ExpressionUUID->"b4664e22-9c8d-4a61-92a3-1967b833a092"],
Cell[177058, 5250, 3326, 99, 170, "Print",ExpressionUUID->"0145eba7-c61a-4096-8c25-8e6dedaa390a"],
Cell[180387, 5351, 2523, 74, 158, "Print",ExpressionUUID->"705b7f20-6b07-4e6a-95eb-13a2d7b744c3"],
Cell[182913, 5427, 3045, 91, 158, "Print",ExpressionUUID->"f7d5168d-dc71-4ba4-ad90-e0873c23f2e9"],
Cell[185961, 5520, 2741, 81, 158, "Print",ExpressionUUID->"7082c7e0-94e3-47d7-be3d-919e67161427"],
Cell[188705, 5603, 2741, 81, 158, "Print",ExpressionUUID->"d93a2136-5446-48eb-845d-8424defb1c73"],
Cell[191449, 5686, 2741, 81, 158, "Print",ExpressionUUID->"d20e0b6b-9ffa-4cba-ac6a-cc0bd2d7bd78"],
Cell[194193, 5769, 2525, 74, 158, "Print",ExpressionUUID->"7a4ba723-6e2b-4a4c-9cd5-e57f07ad4aad"],
Cell[196721, 5845, 2741, 81, 158, "Print",ExpressionUUID->"040487f2-73e0-4941-8c11-d3271f890e23"],
Cell[199465, 5928, 2741, 81, 158, "Print",ExpressionUUID->"99c0972b-55ea-438b-ba46-afad251f9ed4"],
Cell[202209, 6011, 2741, 81, 158, "Print",ExpressionUUID->"71306c7f-be77-42a9-a866-d81051eb2184"],
Cell[204953, 6094, 3244, 95, 170, "Print",ExpressionUUID->"5f8c4ef7-3d41-4719-92e6-80785e8f2ca9"],
Cell[208200, 6191, 3244, 95, 170, "Print",ExpressionUUID->"cff4cf0f-37a6-420a-99ba-fe76c553039a"],
Cell[211447, 6288, 2212, 64, 158, "Print",ExpressionUUID->"44182a2f-53ff-4954-8a16-bca602fc6bbe"],
Cell[213662, 6354, 2109, 60, 158, "Print",ExpressionUUID->"711a45e5-a17d-49a3-b75d-f9f99226f7bb"],
Cell[215774, 6416, 3727, 110, 192, "Print",ExpressionUUID->"af822db1-0f19-4a58-9511-b683ae6b5401"],
Cell[219504, 6528, 4359, 129, 192, "Print",ExpressionUUID->"1e54bdd6-de3a-4bee-bdce-e0ffada13b09"],
Cell[223866, 6659, 5729, 168, 182, "Print",ExpressionUUID->"7a0d4ad0-fec4-4b4a-8dd7-049f5b984715"],
Cell[229598, 6829, 2798, 83, 180, "Print",ExpressionUUID->"a7357e50-18b1-4ee2-8512-8e997be8103a"],
Cell[232399, 6914, 4377, 129, 192, "Print",ExpressionUUID->"442e7ba8-5720-481b-aa7e-4d186b230205"],
Cell[236779, 7045, 3489, 104, 180, "Print",ExpressionUUID->"10ce1e47-d8a0-4b21-8b09-570d150d2c1e"],
Cell[240271, 7151, 6693, 195, 180, "Print",ExpressionUUID->"17c24db1-6613-4961-8ba1-5687bd8d0214"],
Cell[246967, 7348, 2704, 80, 180, "Print",ExpressionUUID->"5d403237-6273-4fb2-aa78-b0b4afe60ba4"],
Cell[249674, 7430, 2249, 65, 158, "Print",ExpressionUUID->"d369e577-af6c-408d-94c4-09abbf8f8d35"],
Cell[251926, 7497, 2106, 60, 158, "Print",ExpressionUUID->"11e6e831-dec5-4b22-b6a8-7523e8b9b5b7"],
Cell[254035, 7559, 2107, 60, 158, "Print",ExpressionUUID->"70a2c3a0-d927-49f1-b79b-2629fd8f46c0"],
Cell[256145, 7621, 2069, 59, 158, "Print",ExpressionUUID->"d213f8b0-17eb-4bb0-80b8-af28959b4a09"],
Cell[258217, 7682, 2158, 62, 158, "Print",ExpressionUUID->"99cf5258-270c-46ac-a681-c643bb9059ff"],
Cell[260378, 7746, 2218, 64, 158, "Print",ExpressionUUID->"a97b1781-0008-475b-b230-f808ec086941"],
Cell[262599, 7812, 2481, 73, 158, "Print",ExpressionUUID->"205d5820-5a93-49f4-bc73-fb6dda09af5d"],
Cell[265083, 7887, 2481, 73, 158, "Print",ExpressionUUID->"4d2e8305-2893-428c-9058-99a7236cb7ab"],
Cell[267567, 7962, 2360, 69, 158, "Print",ExpressionUUID->"d34270cb-5534-4269-b13d-38bc06c02ba9"],
Cell[269930, 8033, 2302, 67, 158, "Print",ExpressionUUID->"6de3674d-d6ad-4d18-9802-4f1dcbf1cdd5"],
Cell[272235, 8102, 2302, 67, 158, "Print",ExpressionUUID->"9b99fb27-f627-4d3d-8d18-0ade202e2459"],
Cell[274540, 8171, 2158, 62, 158, "Print",ExpressionUUID->"9cf2a28c-5ccf-4a9f-829f-e62f0d0e5639"],
Cell[276701, 8235, 2158, 62, 158, "Print",ExpressionUUID->"53c34af8-64a6-4ec9-b535-35db2a7ebd55"],
Cell[278862, 8299, 2220, 64, 158, "Print",ExpressionUUID->"e516db0c-82c7-4211-9443-3a7550793a50"],
Cell[281085, 8365, 2160, 62, 158, "Print",ExpressionUUID->"771c211d-ab01-4db5-b2ae-599d65dc3a62"],
Cell[283248, 8429, 2158, 62, 158, "Print",ExpressionUUID->"71385a62-efa7-417e-86ff-cd7365b294ff"],
Cell[285409, 8493, 2158, 62, 158, "Print",ExpressionUUID->"f8accb60-7572-475f-81dd-da6263e3170a"],
Cell[287570, 8557, 2341, 68, 158, "Print",ExpressionUUID->"05ff5c7e-41d5-4bd8-8b27-4c9da3b5616b"],
Cell[289914, 8627, 2160, 62, 158, "Print",ExpressionUUID->"8b92c380-ce45-4b75-91b8-7726e5b00bdd"],
Cell[292077, 8691, 2158, 62, 158, "Print",ExpressionUUID->"eb3c910e-4dbd-4170-8012-35cffd9ada7b"],
Cell[294238, 8755, 2158, 62, 158, "Print",ExpressionUUID->"83863844-b3e6-4bc0-bc64-14587dd9201e"],
Cell[296399, 8819, 2160, 62, 158, "Print",ExpressionUUID->"069bc912-551a-4900-a04b-5ab1f0b1f57f"],
Cell[298562, 8883, 3701, 110, 180, "Print",ExpressionUUID->"27de0c8e-5602-4d86-a725-52ff7be25b07"],
Cell[302266, 8995, 3703, 110, 180, "Print",ExpressionUUID->"014392db-077a-4c8e-b1d9-3ab168cabee1"],
Cell[305972, 9107, 1926, 54, 158, "Print",ExpressionUUID->"f6ebd596-45a0-48b1-9a76-9ac238898ff1"],
Cell[307901, 9163, 2012, 57, 158, "Print",ExpressionUUID->"3109629f-2116-406a-8c4e-ba46cd1b24cf"],
Cell[309916, 9222, 2160, 62, 158, "Print",ExpressionUUID->"204538f3-b54f-4ee3-b829-226cdf97baad"],
Cell[312079, 9286, 2218, 64, 158, "Print",ExpressionUUID->"d8e3245e-fad8-4d76-92cf-14253d838268"],
Cell[314300, 9352, 2481, 73, 158, "Print",ExpressionUUID->"da272aa6-ea9e-468a-b739-a7b1bc7140c1"],
Cell[316784, 9427, 2302, 67, 158, "Print",ExpressionUUID->"6a6093ba-eea8-4ed6-84f5-804fe1f119d3"],
Cell[319089, 9496, 2160, 62, 158, "Print",ExpressionUUID->"503adeb7-54eb-4edc-9dac-4722b28ac2a8"],
Cell[321252, 9560, 4410, 130, 180, "Print",ExpressionUUID->"48680b9f-1ac9-4562-801a-60d4a1cc4057"],
Cell[325665, 9692, 2158, 62, 158, "Print",ExpressionUUID->"fbb59a42-e099-41c5-97ed-efee0d2c8659"],
Cell[327826, 9756, 2583, 76, 158, "Print",ExpressionUUID->"4c1f2ebb-fcba-4bae-9398-19f8c13e5c7e"],
Cell[330412, 9834, 3326, 99, 170, "Print",ExpressionUUID->"43d78555-0c94-4d5b-87c0-b8c2f602b0ef"],
Cell[333741, 9935, 2741, 81, 158, "Print",ExpressionUUID->"18eedc78-3ebd-480f-a7ce-2800bc3d4ac5"],
Cell[336485, 10018, 3246, 95, 170, "Print",ExpressionUUID->"f603a092-e359-47a2-a9eb-100e72cb51a8"],
Cell[339734, 10115, 2248, 65, 158, "Print",ExpressionUUID->"c29911de-2616-4ef3-9c4b-2c4a18efdbac"],
Cell[341985, 10182, 1866, 52, 158, "Print",ExpressionUUID->"48fbc90d-2bb4-47f8-96e1-4710632de1f4"],
Cell[343854, 10236, 2098, 60, 158, "Print",ExpressionUUID->"f2a75af4-ae38-4f50-b776-ad2d9ee0d4cb"],
Cell[345955, 10298, 2100, 60, 158, "Print",ExpressionUUID->"2ce19554-ee6b-422c-8713-df101630f681"],
Cell[348058, 10360, 2465, 72, 158, "Print",ExpressionUUID->"9507eb2f-0500-4176-859c-2d5fc2f30f76"],
Cell[350526, 10434, 3073, 92, 158, "Print",ExpressionUUID->"e26146da-17df-444b-93ad-78e26ee1498f"],
Cell[353602, 10528, 2986, 89, 158, "Print",ExpressionUUID->"1707ed72-11a6-4248-a1d9-9cad53ee05f9"],
Cell[356591, 10619, 2986, 89, 158, "Print",ExpressionUUID->"a3d0fa0f-dca3-48dd-96e4-6b7b680d6715"],
Cell[359580, 10710, 2681, 79, 158, "Print",ExpressionUUID->"15075819-3c5c-4271-af25-2059c33913a8"],
Cell[362264, 10791, 2683, 79, 158, "Print",ExpressionUUID->"76e2d754-e064-478b-a40e-070d2031378a"],
Cell[364950, 10872, 2098, 60, 158, "Print",ExpressionUUID->"efcf54df-d5f6-4325-a718-b511321d289f"],
Cell[367051, 10934, 2523, 74, 158, "Print",ExpressionUUID->"495c1dc7-b491-4f70-94f0-f256e40c8fa3"],
Cell[369577, 11010, 3266, 97, 170, "Print",ExpressionUUID->"dc05e7f2-a694-49f5-8d61-e03ec43cced7"],
Cell[372846, 11109, 2465, 72, 158, "Print",ExpressionUUID->"777fd472-69f3-451f-831e-8e7727b1e927"],
Cell[375314, 11183, 2986, 89, 158, "Print",ExpressionUUID->"b1f30bf9-de08-4eb7-9083-e37b85cf23ba"],
Cell[378303, 11274, 2463, 72, 158, "Print",ExpressionUUID->"f128cb8a-2d51-4165-bf27-f4553d421337"],
Cell[380769, 11348, 2463, 72, 158, "Print",ExpressionUUID->"9b3a3351-5076-4c38-8c00-4137c448595c"],
Cell[383235, 11422, 2681, 79, 158, "Print",ExpressionUUID->"9e3034ea-2e09-46fd-b299-5d876df9b31a"],
Cell[385919, 11503, 2681, 79, 158, "Print",ExpressionUUID->"4af2b1ac-faae-441c-a52e-fdf4ba19e3ec"],
Cell[388603, 11584, 2681, 79, 158, "Print",ExpressionUUID->"249acab6-22b2-4411-b478-a14a5a6a47c8"],
Cell[391287, 11665, 3184, 93, 170, "Print",ExpressionUUID->"fcd0a719-2cb1-4c3f-8f2f-8c9e636a43d1"],
Cell[394474, 11760, 2100, 60, 158, "Print",ExpressionUUID->"46330052-cec4-4222-bb5d-d2d5ef3b4d3a"],
Cell[396577, 11822, 2242, 65, 158, "Print",ExpressionUUID->"a8a85ea4-ba07-4f38-94e4-b5a616bbcb6c"],
Cell[398822, 11889, 2463, 72, 158, "Print",ExpressionUUID->"280367d6-0920-4114-a789-d11c7df8980b"],
Cell[401288, 11963, 2189, 63, 158, "Print",ExpressionUUID->"71b49fef-29c0-4499-9a31-caf88e37aac4"],
Cell[403480, 12028, 2046, 58, 158, "Print",ExpressionUUID->"a6f4f963-e711-4fa1-bb02-0d5c85f23aa5"],
Cell[405529, 12088, 2047, 58, 158, "Print",ExpressionUUID->"8aaa370b-1149-4453-8099-84d40166352f"],
Cell[407579, 12148, 4447, 132, 180, "Print",ExpressionUUID->"780e3724-8674-4a90-b642-5aeb83bd55e6"],
Cell[412029, 12282, 2463, 72, 170, "Print",ExpressionUUID->"439aea37-6073-4660-adeb-0fc92465bc03"],
Cell[414495, 12356, 3066, 90, 170, "Print",ExpressionUUID->"09c545d1-7218-493c-b7f0-8e7395278a9f"],
Cell[417564, 12448, 4807, 142, 186, "Print",ExpressionUUID->"a8349195-d30b-468c-a0cd-0a7ae7b23b5b"],
Cell[422374, 12592, 2371, 69, 170, "Print",ExpressionUUID->"f2ba9bb5-84fa-4943-b09b-cfa1814bc9ba"],
Cell[424748, 12663, 2371, 69, 170, "Print",ExpressionUUID->"6f76e459-0f4f-4b5d-897e-1e7f7b36b4f3"],
Cell[427122, 12734, 3124, 92, 170, "Print",ExpressionUUID->"5f2920ae-e667-4cd6-97ab-c3d3a0ea0172"],
Cell[430249, 12828, 3120, 93, 178, "Print",ExpressionUUID->"8718e4f8-ac9e-48ea-a118-2e374dffa02f"],
Cell[433372, 12923, 4262, 127, 180, "Print",ExpressionUUID->"4ab11b0b-e071-4a87-ab1e-191f20a088e4"],
Cell[437637, 13052, 2152, 62, 158, "Print",ExpressionUUID->"5be63d2e-07c7-4a6d-888a-b71660d1cc54"],
Cell[439792, 13116, 2152, 62, 158, "Print",ExpressionUUID->"e4fdd51b-107f-4b10-a7f6-1442b26f7733"],
Cell[441947, 13180, 2047, 58, 158, "Print",ExpressionUUID->"f7a0aab0-6af4-46a5-958b-87759098824d"],
Cell[443997, 13240, 2012, 57, 158, "Print",ExpressionUUID->"4f327563-e480-4eb5-a43a-4a0b5fb8a31d"],
Cell[446012, 13299, 2100, 60, 158, "Print",ExpressionUUID->"f57354c6-14f5-45c1-94e3-162e403c100d"],
Cell[448115, 13361, 2098, 60, 158, "Print",ExpressionUUID->"d177f470-acee-4496-84b7-5fed701dde21"],
Cell[450216, 13423, 2423, 71, 158, "Print",ExpressionUUID->"b975976b-c069-43a8-99e7-2b89d818b1f1"],
Cell[452642, 13496, 2300, 67, 158, "Print",ExpressionUUID->"6c8e83fc-a25b-4ef4-a30a-fd1499f6d068"],
Cell[454945, 13565, 2384, 70, 158, "Print",ExpressionUUID->"d001f01d-82aa-4d8f-be7d-90d0bd650ea2"],
Cell[457332, 13637, 2097, 60, 158, "Print",ExpressionUUID->"f4a6ec78-6dd6-4a31-93b0-c912f31761c1"],
Cell[459432, 13699, 2098, 60, 158, "Print",ExpressionUUID->"afd25666-df46-4f6c-afb6-5b13535a8943"],
Cell[461533, 13761, 2158, 62, 158, "Print",ExpressionUUID->"cfadd032-1fe4-4468-bd61-1200da0f4820"],
Cell[463694, 13825, 2279, 66, 158, "Print",ExpressionUUID->"0c7a5ab1-5ba8-4bd6-92f0-8d447a0edf69"],
Cell[465976, 13893, 2279, 66, 158, "Print",ExpressionUUID->"89b39195-935e-4178-9c78-afc3db5c1600"],
Cell[468258, 13961, 2098, 60, 158, "Print",ExpressionUUID->"f0cb40dd-8dc7-4f4d-9f9e-99ad5d384bbf"],
Cell[470359, 14023, 2098, 60, 158, "Print",ExpressionUUID->"597a7674-2f27-41fd-893e-ef69af137ca0"],
Cell[472460, 14085, 2097, 60, 158, "Print",ExpressionUUID->"1311e415-fb91-4a6b-8868-2cab3ce27f78"],
Cell[474560, 14147, 2098, 60, 158, "Print",ExpressionUUID->"43c7eb8b-3b4a-4eaa-b683-8aa5311fac86"],
Cell[476661, 14209, 2098, 60, 158, "Print",ExpressionUUID->"eefed971-254a-45b4-b794-b0f67e1ea409"],
Cell[478762, 14271, 3072, 90, 170, "Print",ExpressionUUID->"4cf3de30-ab1c-42fc-b2ed-53235b9f03b0"],
Cell[481837, 14363, 2098, 60, 158, "Print",ExpressionUUID->"6796159f-be22-4ec8-ac64-a8aaa9abd155"],
Cell[483938, 14425, 2100, 60, 158, "Print",ExpressionUUID->"31b9f7dd-59dd-48cf-97b0-285a531befdf"],
Cell[486041, 14487, 3011, 89, 170, "Print",ExpressionUUID->"e87bfca9-c743-47b6-95d3-2867e6d00a4e"],
Cell[489055, 14578, 2412, 70, 158, "Print",ExpressionUUID->"0acd34a0-0b94-4484-9635-9d20905987b9"],
Cell[491470, 14650, 3043, 90, 170, "Print",ExpressionUUID->"f03af0cd-fa29-4b94-bdb5-2e50e83411a6"],
Cell[494516, 14742, 1866, 52, 158, "Print",ExpressionUUID->"7d11efcd-ea4b-4595-a730-153b8ecc34da"],
Cell[496385, 14796, 2012, 57, 158, "Print",ExpressionUUID->"6c3c0f7b-fbf9-4571-992e-7595d0903d8d"],
Cell[498400, 14855, 2158, 62, 158, "Print",ExpressionUUID->"b2159d58-92fe-46c5-bc14-2aa4584a5d26"],
Cell[500561, 14919, 2098, 60, 158, "Print",ExpressionUUID->"ae3b14e1-422d-4322-9b44-b7002e73ab51"],
Cell[502662, 14981, 2094, 60, 158, "Print",ExpressionUUID->"d26c3f26-78e6-438b-a6f9-70984bf308cb"],
Cell[504759, 15043, 2240, 65, 158, "Print",ExpressionUUID->"fc7b1a70-6662-4c6f-aaee-7b5919901f7c"],
Cell[507002, 15110, 2421, 71, 158, "Print",ExpressionUUID->"7e458e5f-64c8-4cb9-9e1c-67bbd242bd30"],
Cell[509426, 15183, 2300, 67, 158, "Print",ExpressionUUID->"557e4778-184f-4be8-b686-6a0d64d3eb8e"],
Cell[511729, 15252, 2386, 70, 158, "Print",ExpressionUUID->"205fdd54-1266-4a89-9328-4813544fdd72"],
Cell[514118, 15324, 2097, 60, 158, "Print",ExpressionUUID->"2bd0a16d-adb8-417a-a8ec-aa4ea29b0f36"],
Cell[516218, 15386, 1954, 55, 158, "Print",ExpressionUUID->"960f3a3d-a53f-4fc9-b544-7b7810966a04"],
Cell[518175, 15443, 2098, 60, 158, "Print",ExpressionUUID->"4c6a38a5-a462-4c45-8d07-2a67157a2194"],
Cell[520276, 15505, 2158, 62, 158, "Print",ExpressionUUID->"d3c0d3c8-b5ef-4862-878c-cdd653ca3789"],
Cell[522437, 15569, 1892, 53, 158, "Print",ExpressionUUID->"ca50d114-f69c-421c-b011-811739b9b9c2"],
Cell[524332, 15624, 2057, 58, 158, "Print",ExpressionUUID->"0ad14b96-75b4-4ef1-9f45-7c9ebc159c2a"],
Cell[526392, 15684, 2057, 58, 158, "Print",ExpressionUUID->"07f1124e-5dce-4283-bba0-38e93f4c618b"],
Cell[528452, 15744, 2057, 58, 158, "Print",ExpressionUUID->"89768690-a09d-4134-aa1e-acd035d4c870"],
Cell[530512, 15804, 2057, 58, 158, "Print",ExpressionUUID->"dc462391-1954-4b3c-a2dc-11b3a8409acd"],
Cell[532572, 15864, 1808, 50, 158, "Print",ExpressionUUID->"929aa09b-40d1-46e0-82ef-210369142dbc"],
Cell[534383, 15916, 1806, 50, 158, "Print",ExpressionUUID->"593c1284-21df-4b53-98c0-bd930513951d"],
Cell[536192, 15968, 2098, 60, 158, "Print",ExpressionUUID->"f353dc3f-e9d2-4b08-b503-f76d1e225642"],
Cell[538293, 16030, 3073, 92, 158, "Print",ExpressionUUID->"f326896a-a791-4cb7-bea8-1140699febe8"],
Cell[541369, 16124, 2681, 79, 158, "Print",ExpressionUUID->"011ab3c6-6250-46ed-92b6-ab66d4ae7490"],
Cell[544053, 16205, 2988, 89, 158, "Print",ExpressionUUID->"e1926e67-2545-4633-832a-2e25a8882a75"],
Cell[547044, 16296, 2098, 60, 158, "Print",ExpressionUUID->"9acb9631-2031-4f60-890c-7b7298e8ef57"],
Cell[549145, 16358, 2377, 69, 158, "Print",ExpressionUUID->"3463f00a-5df1-409c-8ce3-22eb25375d9b"],
Cell[551525, 16429, 2525, 74, 158, "Print",ExpressionUUID->"4c4dcf15-30e1-47b3-83ad-4e06a6fafca3"],
Cell[554053, 16505, 3266, 97, 170, "Print",ExpressionUUID->"6d026256-b3bc-4d8b-b053-ad81ab00a018"],
Cell[557322, 16604, 2463, 72, 158, "Print",ExpressionUUID->"359daee9-ead5-4f8f-944a-e3079fa13a27"],
Cell[559788, 16678, 2681, 79, 158, "Print",ExpressionUUID->"6938347d-2b65-42e8-b9c0-6cd0d666ca78"],
Cell[562472, 16759, 2986, 89, 158, "Print",ExpressionUUID->"c6843ac6-cbf0-4800-aa76-04dd49f5ffd5"],
Cell[565461, 16850, 2681, 79, 158, "Print",ExpressionUUID->"9cd1159b-5f13-4c44-8592-518f527aab03"],
Cell[568145, 16931, 3184, 93, 170, "Print",ExpressionUUID->"dc216b9e-ca29-48ac-8d3c-3c907016c2b7"],
Cell[571332, 17026, 2100, 60, 158, "Print",ExpressionUUID->"63acd3cb-d097-4899-a07f-b9a7aa8f4caa"],
Cell[573435, 17088, 2242, 65, 158, "Print",ExpressionUUID->"e4bc6a83-a72c-41ad-a0cf-c41aee11f961"],
Cell[575680, 17155, 2463, 72, 158, "Print",ExpressionUUID->"d88034b2-abd5-4f18-9946-2a30881ce303"],
Cell[578146, 17229, 2191, 63, 158, "Print",ExpressionUUID->"c5d1d650-75cb-4024-80c3-49b79c8a4976"],
Cell[580340, 17294, 2047, 58, 158, "Print",ExpressionUUID->"3e91250e-7ddd-4ae4-bcad-20c4d302e4cd"],
Cell[582390, 17354, 1808, 50, 158, "Print",ExpressionUUID->"1aae6800-f0fb-4fb8-b0fc-2555fa0839c4"],
Cell[584201, 17406, 1806, 50, 158, "Print",ExpressionUUID->"b3cffe29-22ff-40fb-80d3-71cfe2af7cc2"],
Cell[586010, 17458, 2084, 59, 158, "Print",ExpressionUUID->"aabdfb51-367c-468b-b3cf-a775244523c7"],
Cell[588097, 17519, 2084, 59, 158, "Print",ExpressionUUID->"0bc6fa96-aa3e-47e4-92b2-c22944d7145d"],
Cell[590184, 17580, 2253, 66, 158, "Print",ExpressionUUID->"86d24c2c-8312-4595-a786-94e3e1d7eba3"],
Cell[592440, 17648, 1748, 48, 158, "Print",ExpressionUUID->"6e7b48e7-973c-4340-844e-b843222d5759"],
Cell[594191, 17698, 1746, 48, 158, "Print",ExpressionUUID->"636eac31-8c1c-4fa7-bd27-f03aa929c6a0"],
Cell[595940, 17748, 2191, 64, 158, "Print",ExpressionUUID->"8583cbde-022d-49b0-bd5b-a149fc164cdf"],
Cell[598134, 17814, 1686, 46, 158, "Print",ExpressionUUID->"dcbab87d-a88a-47d8-a42c-34b31e24df94"],
Cell[599823, 17862, 1849, 51, 158, "Print",ExpressionUUID->"e1918eb9-d43e-4953-b7b9-62fa1c0a13c3"],
Cell[601675, 17915, 1686, 46, 158, "Print",ExpressionUUID->"f28a9517-0c03-4bce-9da6-bcf3c9e65491"],
Cell[603364, 17963, 1851, 51, 158, "Print",ExpressionUUID->"8660b7a8-3e9c-4e82-aa25-7a0dbfcc9aa1"],
Cell[605218, 18016, 2037, 58, 158, "Print",ExpressionUUID->"b6589651-382a-44ea-b678-106e8c92003c"],
Cell[607258, 18076, 2040, 58, 158, "Print",ExpressionUUID->"7fb059fe-e5c2-4e08-92e6-82216ddc2e7f"],
Cell[609301, 18136, 2405, 70, 158, "Print",ExpressionUUID->"2d89e151-1201-4469-8b30-6b5d862b82cd"],
Cell[611709, 18208, 2345, 68, 158, "Print",ExpressionUUID->"dfe2edf8-7a90-4b51-8ac6-22b47fffa4ac"],
Cell[614057, 18278, 2038, 58, 158, "Print",ExpressionUUID->"a03772d1-391c-4542-ad56-2addc1c77f24"],
Cell[616098, 18338, 2343, 68, 158, "Print",ExpressionUUID->"e7fa2622-ea76-4a82-8868-bb9a918af89f"],
Cell[618444, 18408, 3013, 90, 158, "Print",ExpressionUUID->"e0dcde80-3208-499d-a409-10dbfde5baf9"],
Cell[621460, 18500, 2926, 87, 158, "Print",ExpressionUUID->"aced3d84-c86b-4dc6-932c-accdeedf5498"],
Cell[624389, 18589, 2953, 88, 158, "Print",ExpressionUUID->"37bddf78-e24a-49bc-a321-92962b86526a"],
Cell[627345, 18679, 2038, 58, 158, "Print",ExpressionUUID->"a42a34aa-0ffc-481c-842d-7f29b968adb9"],
Cell[629386, 18739, 2345, 68, 158, "Print",ExpressionUUID->"507a23af-d1bf-4180-bf1c-03d4f408ca4e"],
Cell[631734, 18809, 2403, 70, 158, "Print",ExpressionUUID->"769e766c-5421-44c2-a0f0-c6fc18ffb260"],
Cell[634140, 18881, 2928, 87, 158, "Print",ExpressionUUID->"85dc88fb-7b98-497b-9f66-030fab2b18e8"],
Cell[637071, 18970, 2181, 63, 158, "Print",ExpressionUUID->"eaa2fcfa-ce38-4a3c-94d7-a4120fbb202e"],
Cell[639255, 19035, 2403, 70, 158, "Print",ExpressionUUID->"22196e72-1042-43ea-926c-286fc9ebc9a1"],
Cell[641661, 19107, 2092, 60, 158, "Print",ExpressionUUID->"40e82577-6cca-4a4f-bb0c-4964d880377c"],
Cell[643756, 19169, 1987, 56, 158, "Print",ExpressionUUID->"98402e61-c58f-4da8-b36f-e52281b317aa"],
Cell[645746, 19227, 2038, 58, 158, "Print",ExpressionUUID->"18202f23-bf0e-4c25-98ab-af19351a229e"],
Cell[647787, 19287, 2040, 58, 158, "Print",ExpressionUUID->"c0c3d6e2-a269-4e4a-9d0d-0939e69a4250"],
Cell[649830, 19347, 2694, 79, 166, "Print",ExpressionUUID->"ad640484-205e-45e8-8716-84688659edce"],
Cell[652527, 19428, 3618, 109, 174, "Print",ExpressionUUID->"814c4f89-4711-4b7d-a053-dcecad722ce2"],
Cell[656148, 19539, 2179, 63, 158, "Print",ExpressionUUID->"24114a54-dd12-49fd-b8f3-7c72bc4beb69"],
Cell[658330, 19604, 2326, 68, 158, "Print",ExpressionUUID->"5a874d1a-ed3d-4236-8a56-94fc094fc54a"],
Cell[660659, 19674, 2038, 58, 158, "Print",ExpressionUUID->"bdada661-ce66-4d7d-b5ab-e2abab3ed62a"],
Cell[662700, 19734, 2038, 58, 158, "Print",ExpressionUUID->"8f0cda8c-7d00-4dae-8903-99ea01259a16"],
Cell[664741, 19794, 2098, 60, 158, "Print",ExpressionUUID->"72e0ea9e-f196-4ea9-a38d-2d13ed68e2c8"],
Cell[666842, 19856, 2038, 58, 158, "Print",ExpressionUUID->"eca6b11d-2fdc-46bf-9dae-15675fdb1cfa"],
Cell[668883, 19916, 2038, 58, 158, "Print",ExpressionUUID->"f794f907-ff19-4534-914c-3c786756b8bc"],
Cell[670924, 19976, 2354, 68, 158, "Print",ExpressionUUID->"172897cc-6f34-4008-8362-47cda36bd067"],
Cell[673281, 20046, 2794, 82, 174, "Print",ExpressionUUID->"946f29a7-e4e2-47a8-9e7b-f1930ae3defe"],
Cell[676078, 20130, 2414, 70, 158, "Print",ExpressionUUID->"68d204ee-79f3-4288-a2b0-3f9e773aa5f4"],
Cell[678495, 20202, 2352, 68, 158, "Print",ExpressionUUID->"6b3aee67-72ef-4ceb-8c4e-dc7e88811c47"],
Cell[680850, 20272, 2803, 83, 158, "Print",ExpressionUUID->"85f7f49a-9f0b-429d-b2ac-66dfa220bb52"],
Cell[683656, 20357, 2040, 58, 158, "Print",ExpressionUUID->"0209fe47-af4d-4540-97ff-7b412802f30c"],
Cell[685699, 20417, 2094, 60, 158, "Print",ExpressionUUID->"af1fa44c-0421-4ea7-a7e4-f88381880a67"],
Cell[687796, 20479, 2242, 65, 158, "Print",ExpressionUUID->"21882029-d46a-4b20-b6e1-f3e53ae1c637"],
Cell[690041, 20546, 2326, 68, 158, "Print",ExpressionUUID->"14a1b34f-3984-4fe6-9498-2369427c4211"],
Cell[692370, 20616, 1892, 53, 158, "Print",ExpressionUUID->"6f8936a0-f67b-466e-afe9-abd914b9af40"],
Cell[694265, 20671, 2040, 58, 158, "Print",ExpressionUUID->"021b2785-a098-4cbb-b2b8-1ac6d2cf3a7f"],
Cell[696308, 20731, 1952, 55, 158, "Print",ExpressionUUID->"ab00465a-748a-48f9-9494-86a24b2435b2"],
Cell[698263, 20788, 2100, 60, 158, "Print",ExpressionUUID->"e91680fa-9492-445c-a330-fde4550ac115"],
Cell[700366, 20850, 2038, 58, 158, "Print",ExpressionUUID->"057cd277-42e7-4780-a4b1-a67d818c701b"],
Cell[702407, 20910, 2219, 64, 158, "Print",ExpressionUUID->"d89696c8-bff2-4469-a37d-d38244955de3"],
Cell[704629, 20976, 2098, 60, 158, "Print",ExpressionUUID->"3ca59071-0637-4d44-b26d-4efa294e63fc"],
Cell[706730, 21038, 2182, 63, 158, "Print",ExpressionUUID->"686bf4df-5a8c-4731-8c44-1af45f7af020"],
Cell[708915, 21103, 1834, 51, 158, "Print",ExpressionUUID->"dfb35511-d6bf-41a9-bec9-fef7c861c382"],
Cell[710752, 21156, 1746, 48, 158, "Print",ExpressionUUID->"d5561504-f070-4dfb-ae9e-a64ab2aa9412"],
Cell[712501, 21206, 2159, 62, 158, "Print",ExpressionUUID->"560fb79a-9140-4e26-bd1b-8b50db54c708"],
Cell[714663, 21270, 1746, 48, 158, "Print",ExpressionUUID->"8252d2a0-6dd0-45e7-8c05-7b7398436bfc"],
Cell[716412, 21320, 2161, 62, 158, "Print",ExpressionUUID->"25e42884-d06e-4ed7-9a95-0d4c63724259"],
Cell[718576, 21384, 2040, 58, 158, "Print",ExpressionUUID->"63745d58-db0f-4422-bf0b-cadba73d26a9"],
Cell[720619, 21444, 2257, 65, 158, "Print",ExpressionUUID->"bc7941e0-d6f2-4f72-bcc5-7f07de4e9dc6"],
Cell[722879, 21511, 2402, 70, 158, "Print",ExpressionUUID->"3a91134c-ffbe-4d57-ba83-fec44a760bee"],
Cell[725284, 21583, 3013, 90, 158, "Print",ExpressionUUID->"6b60dfd0-8a68-4e65-a85c-95a41a674d78"],
Cell[728300, 21675, 2926, 87, 158, "Print",ExpressionUUID->"26c1d63c-3eb4-47ba-9da7-a6bc484de847"],
Cell[731229, 21764, 2621, 77, 158, "Print",ExpressionUUID->"1ac2c41d-5625-4fff-8920-39627354cb27"],
Cell[733853, 21843, 2951, 88, 158, "Print",ExpressionUUID->"f82bcdec-c50a-45b2-b881-3bddcbe812f6"],
Cell[736807, 21933, 2926, 87, 158, "Print",ExpressionUUID->"296e61b1-e649-4afb-b8f1-efca22530902"],
Cell[739736, 22022, 2257, 65, 158, "Print",ExpressionUUID->"08cf2d8c-f00d-4fdf-99e2-4f346ed7e30d"],
Cell[741996, 22089, 2403, 70, 158, "Print",ExpressionUUID->"71de37d5-93e5-40fc-801b-e2195e925889"],
Cell[744402, 22161, 2925, 87, 158, "Print",ExpressionUUID->"daad6c64-928a-4713-8d07-abb93f7b494d"],
Cell[747330, 22250, 2621, 77, 158, "Print",ExpressionUUID->"c69cac4a-7754-4e8e-aeed-b25de074a5aa"],
Cell[749954, 22329, 2403, 70, 158, "Print",ExpressionUUID->"7f72c70d-aa18-4b43-9a6f-b1e5125c3ad5"],
Cell[752360, 22401, 2951, 88, 158, "Print",ExpressionUUID->"3febb31d-5efb-456f-ad28-790263b30382"],
Cell[755314, 22491, 2926, 87, 158, "Print",ExpressionUUID->"76ca2228-b6ff-4988-9eaf-09e05a8dc406"],
Cell[758243, 22580, 2040, 58, 158, "Print",ExpressionUUID->"6bb027aa-8c10-45d6-bf56-0d25b939501e"],
Cell[760286, 22640, 2182, 63, 158, "Print",ExpressionUUID->"de8dcc13-7144-4be2-bb60-791114cda2dd"],
Cell[762471, 22705, 2257, 65, 158, "Print",ExpressionUUID->"de9f3904-351d-478a-9ef5-efa75b0fb333"],
Cell[764731, 22772, 2402, 70, 158, "Print",ExpressionUUID->"6da5528f-13d5-4663-bda6-6d7c789b5f3c"],
Cell[767136, 22844, 1989, 56, 158, "Print",ExpressionUUID->"6dfa220a-2f26-4c26-b7ec-d8d07fa1d66c"],
Cell[769128, 22902, 1950, 55, 158, "Print",ExpressionUUID->"b9ecb18c-57ff-467d-b196-d2bfc3623521"],
Cell[771081, 22959, 2024, 57, 158, "Print",ExpressionUUID->"faa2fa79-923f-4adc-8f74-d64391e00212"],
Cell[773108, 23018, 2144, 61, 158, "Print",ExpressionUUID->"7a75db5b-1dc6-48ce-aff7-e6ab025230dd"],
Cell[775255, 23081, 1746, 48, 158, "Print",ExpressionUUID->"a3ec718c-22c8-43d2-97da-df3a53af3a35"],
Cell[777004, 23131, 2024, 57, 158, "Print",ExpressionUUID->"a818a0b6-33fa-40e4-97dd-73b957a0002b"],
Cell[779031, 23190, 2024, 57, 158, "Print",ExpressionUUID->"01b7194e-810b-4839-ba80-d5a32ca0b698"],
Cell[781058, 23249, 2023, 57, 158, "Print",ExpressionUUID->"e18dfb75-28c3-445e-b77b-4d4137f24cdb"],
Cell[783084, 23308, 2024, 57, 158, "Print",ExpressionUUID->"e9579ec4-a2d0-4645-982f-9f153b974d14"],
Cell[785111, 23367, 2024, 57, 158, "Print",ExpressionUUID->"96b19fb2-e157-45d9-af48-4be82b5f4d5c"],
Cell[787138, 23426, 2024, 57, 158, "Print",ExpressionUUID->"85f6070d-51a1-4055-8e5f-1ae95cb71e34"],
Cell[789165, 23485, 2024, 57, 158, "Print",ExpressionUUID->"a6db05d7-ce72-44b1-979b-b666a77ec1d3"],
Cell[791192, 23544, 2207, 63, 158, "Print",ExpressionUUID->"1bc06877-3d86-48cc-90b2-8e135944df91"],
Cell[793402, 23609, 2209, 63, 158, "Print",ExpressionUUID->"32b9ff3e-f4a3-4ad0-9251-b950cae1d710"],
Cell[795614, 23674, 2191, 64, 158, "Print",ExpressionUUID->"3f9e6ea4-72e9-4f31-bbe5-c9fa4ce0a35e"],
Cell[797808, 23740, 1964, 55, 158, "Print",ExpressionUUID->"c879beb8-58e0-4352-b6b2-d101085a847e"],
Cell[799775, 23797, 1963, 55, 158, "Print",ExpressionUUID->"812f7e87-0b16-4d3b-9127-a30c80328b0e"],
Cell[801741, 23854, 1809, 50, 158, "Print",ExpressionUUID->"990ddaa4-c345-42c2-8934-43d7db5061cb"],
Cell[803553, 23906, 1807, 50, 158, "Print",ExpressionUUID->"a296e771-bd63-424c-af1f-3f4cd4cd38b6"],
Cell[805363, 23958, 1686, 46, 158, "Print",ExpressionUUID->"a2d967f7-8eee-4680-82c8-ee40c9aaaefc"],
Cell[807052, 24006, 1686, 46, 158, "Print",ExpressionUUID->"84bb425e-c198-444a-96ae-1f4e7406393a"],
Cell[808741, 24054, 2138, 63, 158, "Print",ExpressionUUID->"0bfcfc72-9162-42b6-a2cd-6605f76db9ce"],
Cell[810882, 24119, 2138, 63, 158, "Print",ExpressionUUID->"4666b163-b030-414d-a1a6-db7f36ebdecf"],
Cell[813023, 24184, 1626, 44, 158, "Print",ExpressionUUID->"017d38f0-f15a-46e7-b88c-9281f5404045"],
Cell[814652, 24230, 1625, 44, 158, "Print",ExpressionUUID->"3c4f011c-92d7-47a0-92cf-20ee54c2ee0e"],
Cell[816280, 24276, 1977, 56, 158, "Print",ExpressionUUID->"6709ca9d-bd43-440d-98b1-21a077434c7f"],
Cell[818260, 24334, 2283, 66, 158, "Print",ExpressionUUID->"bd39b862-1597-4e08-8b62-8e735d48d2f5"],
Cell[820546, 24402, 2893, 86, 158, "Print",ExpressionUUID->"f3dc8bd6-9c9f-4484-a8ab-cbd1096a1c09"],
Cell[823442, 24490, 1977, 56, 158, "Print",ExpressionUUID->"99c36700-55d5-4ef0-bd0b-f5b0ab9c7f9e"],
Cell[825422, 24548, 2283, 66, 158, "Print",ExpressionUUID->"29d6105b-3106-46f4-a0aa-6e8ec49a786e"],
Cell[827708, 24616, 2893, 86, 158, "Print",ExpressionUUID->"866d6e41-1845-4a7c-85c7-c3b4acad6a1a"],
Cell[830604, 24704, 1890, 53, 158, "Print",ExpressionUUID->"b4a2f191-497b-4a78-afaa-d47d942b685e"],
Cell[832497, 24759, 1978, 56, 158, "Print",ExpressionUUID->"7c7a98fc-6053-46c2-9eae-ff8cbba71ce5"],
Cell[834478, 24817, 1978, 56, 158, "Print",ExpressionUUID->"6175e687-3c2c-4431-a685-7949357e319b"],
Cell[836459, 24875, 2122, 61, 158, "Print",ExpressionUUID->"43603ca4-f0fb-429a-9f6f-7e66c031f189"],
Cell[838584, 24938, 2292, 66, 158, "Print",ExpressionUUID->"565e723d-5244-4221-a823-94b85d26a293"],
Cell[840879, 25006, 2122, 61, 158, "Print",ExpressionUUID->"edcc6286-5d8e-415d-8452-2ec7037db2e8"],
Cell[843004, 25069, 2038, 58, 158, "Print",ExpressionUUID->"6bc6a22e-85e3-4357-bf29-8a53d7604225"],
Cell[845045, 25129, 2124, 61, 158, "Print",ExpressionUUID->"641b698f-a476-4fdb-a287-de67ae484b1c"],
Cell[847172, 25192, 2032, 58, 158, "Print",ExpressionUUID->"32aa8309-ce41-4f3e-b534-06efdc7805c9"],
Cell[849207, 25252, 1772, 49, 158, "Print",ExpressionUUID->"b2cb22a5-fd4d-458e-a1a7-6247808258e3"],
Cell[850982, 25303, 1935, 54, 158, "Print",ExpressionUUID->"97eb13b1-d6ee-4d23-917e-3e31ec503b1a"],
Cell[852920, 25359, 1628, 44, 158, "Print",ExpressionUUID->"ba6d745a-b245-4969-881a-63703e32b382"],
Cell[854551, 25405, 1789, 49, 158, "Print",ExpressionUUID->"8a66e2a1-9de1-4a2c-a6ec-a85471b7351b"],
Cell[856343, 25456, 1688, 46, 158, "Print",ExpressionUUID->"b1442f55-a858-4f52-a068-b34d31db6d9f"],
Cell[858034, 25504, 1807, 50, 158, "Print",ExpressionUUID->"5db9d5ce-5491-405b-ad22-24502f1b6103"],
Cell[859844, 25556, 1686, 46, 158, "Print",ExpressionUUID->"3804767f-d952-4020-bb1f-6eb54dac736e"],
Cell[861533, 25604, 1688, 46, 158, "Print",ExpressionUUID->"c8e05f63-e5c5-4ecc-99ab-db2494a0d40d"],
Cell[863224, 25652, 2282, 66, 158, "Print",ExpressionUUID->"677e06f5-c8a3-4547-8027-3ca6b33d34d5"],
Cell[865509, 25720, 1978, 56, 158, "Print",ExpressionUUID->"d55763de-9ab6-4a02-9be5-bebc90e02dea"],
Cell[867490, 25778, 2139, 61, 158, "Print",ExpressionUUID->"19c1ea37-f55c-4747-9a8e-c182a1dfe238"],
Cell[869632, 25841, 2283, 66, 158, "Print",ExpressionUUID->"ac4c7054-262e-4146-8059-680f2973bdd1"],
Cell[871918, 25909, 2891, 86, 158, "Print",ExpressionUUID->"cf4cfe96-9b96-4ee6-af6c-de05bd1a2463"],
Cell[874812, 25997, 2865, 85, 158, "Print",ExpressionUUID->"fd8dee38-5569-436a-b578-6288c0a71598"],
Cell[877680, 26084, 1978, 56, 158, "Print",ExpressionUUID->"ac6a8141-e19d-43aa-8777-3edc12abf06d"],
Cell[879661, 26142, 2137, 61, 158, "Print",ExpressionUUID->"054b29ea-730c-4e84-8d8c-ac83d4849ea0"],
Cell[881801, 26205, 2285, 66, 158, "Print",ExpressionUUID->"4f67152d-7da8-42ae-8622-d2e1f77d3f82"],
Cell[884089, 26273, 2890, 86, 158, "Print",ExpressionUUID->"25576c63-a841-4fd8-8587-cea5b4bdc3a8"],
Cell[886982, 26361, 2866, 85, 158, "Print",ExpressionUUID->"4910c61b-5169-41e3-8ba7-bc52ba28ed09"],
Cell[889851, 26448, 1964, 55, 158, "Print",ExpressionUUID->"7f59b832-e1a5-4801-ad9b-0167ee202d46"],
Cell[891818, 26505, 1964, 55, 158, "Print",ExpressionUUID->"5146e777-c341-490c-acac-c87964e64abc"],
Cell[893785, 26562, 1966, 55, 158, "Print",ExpressionUUID->"0de19682-3cf3-4249-8392-d6739aa0f3b3"],
Cell[895754, 26619, 2085, 59, 158, "Print",ExpressionUUID->"0746de95-89de-4557-945d-c6dddd3a629f"],
Cell[897842, 26680, 2085, 59, 158, "Print",ExpressionUUID->"f26a0b39-2e06-4893-acd4-421b8d13fd8e"],
Cell[899930, 26741, 2085, 59, 158, "Print",ExpressionUUID->"6add0455-c9cf-4770-9d94-3779246687c7"],
Cell[902018, 26802, 1964, 55, 158, "Print",ExpressionUUID->"39249d26-1808-4719-bc76-325a386719f4"],
Cell[903985, 26859, 1746, 48, 158, "Print",ExpressionUUID->"27d228f7-9c82-4087-a8fe-9aa1942ba29d"],
Cell[905734, 26909, 1628, 44, 158, "Print",ExpressionUUID->"09de3a13-fd65-4020-a325-a66f2e64202a"],
Cell[907365, 26955, 1747, 48, 158, "Print",ExpressionUUID->"2e4d0aa5-2cd0-4152-a4af-a19bdc3c0c3a"],
Cell[909115, 27005, 1625, 44, 158, "Print",ExpressionUUID->"00ed4ab2-3365-4e61-a19b-cf91c53bb0a6"],
Cell[910743, 27051, 1686, 46, 158, "Print",ExpressionUUID->"6220a398-6e1e-4c4b-a4ff-91ed1a064946"],
Cell[912432, 27099, 1686, 46, 158, "Print",ExpressionUUID->"6b745c82-9cc0-4512-8cdb-c2085a6e4caa"]
}, Open  ]]
}
]
*)


